Form-factors and complete basis of observables via separation of variables for higher rank spin chains

Integrable sl(N) spin chains, which we consider in this paper, are not only the prototypical example of quantum integrable systems but also systems with a wide range of applications. For these models we use the Functional Separation of Variables (FSoV) technique with a new tool called Character Projection to compute all matrix elements of a complete set of operators, which we call principal operators, in the basis diagonalising the tower of conserved charges as determinants in Q-functions. Building up on these results we then derive similar determinant forms for the form-factors of combinations of multiple principal operators between arbitrary factorizable states, which include, in particular, off-shell Bethe vectors and Bethe vectors with arbitrary twists. We prove that the set of principal operators generates the complete spin chain Yangian. Furthermore, we derive the representation of these operators in the SoV bases allowing one to compute correlation functions with an arbitrary number of principal operators. Finally, we show that the available combinations of multiple insertions includes Sklyanin`s SoV B operator. As a result, we are able to derive the B operator for sl(N) spin chains using a minimal set of ingredients, namely the FSoV method and the structure of the SoV basis.

==> anc/CodeForFormfactorsInSoVbasis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48018,       1142]
NotebookOptionsPosition[     45648,       1100]
NotebookOutlinePosition[     46217,       1120]
CellTagsIndexPosition[     46174,       1117]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "code", " ", "below", " ", "computes", " ", "the", " ", 
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "combinations", " ",
    "of", " ", "principal", " ", "operators", " ", "in", " ", "SoV", " ", 
   "basis", " ", "for", " ", "sl", 
   RowBox[{"(", "Nc", ")"}], " ", "length", " ", "L", " ", "spin", " ", 
   "chain"}], "*)"}]], "Input",
 CellChangeTimes->{{3.852877952647221*^9, 
  3.8528780085157623`*^9}},ExpressionUUID->"16bbf040-c346-4e1d-8fa9-\
fe3338e9eb24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"first", " ", "we", " ", "pick", " ", "Nc"}], ",", " ", "L"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nc", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.852637732970476*^9, 3.852637864338593*^9}, {
   3.852638321740604*^9, 3.852638322651649*^9}, {3.8526400882908173`*^9, 
   3.852640095796958*^9}, {3.852805558986436*^9, 3.852805563748535*^9}, 
   3.85280568232578*^9, 3.852821354369732*^9, {3.852821515437353*^9, 
   3.852821534952705*^9}, {3.8528215941045313`*^9, 3.8528216723313417`*^9}, {
   3.852821714467605*^9, 3.852821717442369*^9}, {3.8528217668883247`*^9, 
   3.852821767841999*^9}, {3.8528218090097303`*^9, 3.852821809313816*^9}, {
   3.852822030865459*^9, 3.852822040575305*^9}, {3.852824911577716*^9, 
   3.852824918569331*^9}, {3.852825078413966*^9, 3.8528250861344*^9}, 
   3.852827111721236*^9, {3.8528274354194183`*^9, 3.852827438992029*^9}, {
   3.852827529419036*^9, 3.852827549924265*^9}, {3.8528681535255117`*^9, 
   3.852868160677422*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"3f2ca81b-b8a2-44ff-bf60-0102dfb6c243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"now", " ", "some", " ", "initial", " ", "definitions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Aset", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"al", ",", "a"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"al", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", 
           RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a0", ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"al", ",", "L"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"set", " ", "of", " ", "all", " ", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "a"}], ")"}], " ", "such", " ", "that", " ", 
      SubscriptBox["\[Sigma]", 
       RowBox[{"\[Alpha]", ",", "a"}]]}], "=", "b"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ainv", "[", 
      RowBox[{"b_", ",", "sig_"}], "]"}], ":=", 
     RowBox[{"Aset", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"sig", ",", "b"}], "]"}], "//", "Flatten"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"signature", " ", "of", " ", "permutation"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sgn", "[", "sig_", "]"}], ":=", 
     RowBox[{"Signature", "[", 
      RowBox[{"Join", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Ainv", "[", 
          RowBox[{"r", ",", "sig"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "Nc"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"identity", " ", "permutation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initsig", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "r"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "Nc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", 
            RowBox[{"l", "[", "n", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "Vandermonde", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", "lst_", "]"}], ":=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "-", 
        RowBox[{"lst", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "lst", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"Length", "[", "lst", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"r", "-", "function"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"al_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"n", "+", "1", "-", 
          RowBox[{"I", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Theta]", "[", "al", "]"}], "-", 
             RowBox[{"\[Theta]", "[", "be", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"be", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Creates", " ", "all", " ", "permutations", " ", "with", " ", "fixed", 
       " ", "alpha"}], "\[CloseCurlyQuote]"}], "s"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MyPerm", ":=", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"p", "[", "al", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"al", ",", "L"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "al", "]"}], ",", 
                RowBox[{"Permutations", "[", 
                 RowBox[{"Take", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"al", "-", "1"}], ")"}]}], "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "1"}], ")"}], "al"}]}], "}"}]}], "]"}],
                  "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"al", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
        ",", 
        RowBox[{"L", "-", "1"}]}], "]"}], "&"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.852637930392952*^9, 3.852637936054126*^9}, {
   3.8526380079311743`*^9, 3.852638094376622*^9}, {3.8526382078766527`*^9, 
   3.8526383044128933`*^9}, {3.852638423701625*^9, 3.8526384296373987`*^9}, {
   3.852638593818493*^9, 3.852638600965087*^9}, {3.852639557655209*^9, 
   3.852639558266718*^9}, {3.8526397968144207`*^9, 3.852639823812643*^9}, {
   3.852640100125516*^9, 3.852640119618923*^9}, {3.852640164451273*^9, 
   3.8526402492592363`*^9}, {3.8527765605673018`*^9, 3.85277659334479*^9}, {
   3.852776684149538*^9, 3.852776692118272*^9}, {3.852777006441916*^9, 
   3.852777067833495*^9}, {3.8527771398061943`*^9, 3.8527771507649193`*^9}, {
   3.852777203303903*^9, 3.852777208059128*^9}, {3.85277725320299*^9, 
   3.852777278750403*^9}, {3.852784113560438*^9, 3.8527841149542713`*^9}, {
   3.852790520539406*^9, 3.852790523324312*^9}, {3.8527907972276487`*^9, 
   3.852790801340876*^9}, {3.8528063463868933`*^9, 3.8528063468424807`*^9}, {
   3.8528218160144567`*^9, 3.85282181791885*^9}, 3.852868195051569*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"b6df37c4-67f8-4656-8df3-62da87665c92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"code", " ", "for", " ", "matrix", " ", "elements"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Oyx", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "L0_", ",", "ub0_", ",", "L1_", ",", "ub1_", ",", "L2_", ",", "ub2_", 
        ",", "L3_", ",", "ub3_"}], "}"}], ",", "ms_", ",", "ns_"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"ub", "[", "0", "]"}], "=", "ub0"}], ";", 
       RowBox[{
        RowBox[{"ub", "[", "1", "]"}], "=", "ub1"}], ";", 
       RowBox[{
        RowBox[{"ub", "[", "2", "]"}], "=", "ub2"}], ";", 
       RowBox[{
        RowBox[{"ub", "[", "3", "]"}], "=", "ub3"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "[", "0", "]"}], ",", 
          RowBox[{"l", "[", "1", "]"}], ",", 
          RowBox[{"l", "[", "2", "]"}], ",", 
          RowBox[{"l", "[", "3", "]"}]}], "}"}], "=", 
        RowBox[{"{", 
         RowBox[{"L0", ",", "L1", ",", "L2", ",", "L3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", "L", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Nc"}], ")"}], " ", "Nc"}], ")"}]}], 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"(*", 
          RowBox[{
          "check", " ", "SoV", " ", "charges", " ", "are", " ", 
           "consistent"}], "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Total", "[", "ms", "]"}], "-", 
            RowBox[{"Total", "[", "ns", "]"}]}], "==", 
           RowBox[{
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"Nc", "-", "1"}], ")"}], 
             RowBox[{"L", "/", "2"}]}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"n", " ", 
               RowBox[{"l", "[", "n", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "0", ",", "Nc"}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"sig", "=", 
              RowBox[{"ks", "-", "ms", "+", "a0"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{"(*", 
               RowBox[{
               "check", " ", "if", " ", "sig", " ", "is", " ", "a", " ", 
                "valid", " ", "permutation"}], "*)"}], 
              RowBox[{
               RowBox[{
                RowBox[{"Union", "[", 
                 RowBox[{"Tally", "[", "sig", "]"}], "]"}], "==", 
                RowBox[{"Union", "[", 
                 RowBox[{"Tally", "[", "initsig", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"k", "[", 
                    RowBox[{"al", ",", "a"}], "]"}], "=", 
                   RowBox[{"ks", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"al", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "1"}], ")"}]}], "+", "a"}], "]"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"al", ",", "L"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", 
                    RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"the", " ", "main", " ", "formula"}], "*)"}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"sgn", "[", "sig", "]"}], "*", 
                  RowBox[{
                   RowBox[{"Delta", "[", 
                    RowBox[{"\[Theta]", "/@", 
                    RowBox[{"Range", "[", "L", "]"}]}], "]"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "Nc"}], ")"}]}], "*", 
                  RowBox[{"Product", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", "[", "b", "]"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", "[", "b", "]"}], "-", "1"}], ")"}], "/", 
                    "2"}]}], ")"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"Delta", "[", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"ub", "[", "b", "]"}], ",", 
                    RowBox[{"x", "@@@", 
                    RowBox[{"Ainv", "[", 
                    RowBox[{"b", ",", "sig"}], "]"}]}]}], "]"}], "]"}], "/", 
                    RowBox[{"Delta", "[", 
                    RowBox[{"ub", "[", "b", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"b", ",", "0", ",", "Nc"}], "}"}]}], "]"}], "*", 
                  RowBox[{"Product", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"r", "[", 
                    RowBox[{"al", ",", 
                    RowBox[{"k", "[", 
                    RowBox[{"al", ",", "a"}], "]"}]}], "]"}], "/", 
                    RowBox[{"r", "[", 
                    RowBox[{"al", ",", "0"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"al", ",", "L"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", 
                    RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"al_", ",", "a_"}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"\[Theta]", "[", "al", "]"}], "+", 
                   RowBox[{"I", " ", "s"}], "+", 
                   RowBox[{"I", " ", 
                    RowBox[{"k", "[", 
                    RowBox[{"al", ",", "a"}], "]"}]}]}]}]}]}], ",", "0"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"ks", ",", 
              RowBox[{"MyPerm", "[", "ns", "]"}]}], "}"}]}], "]"}], ",", 
          "0"}], "]"}]}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.852638532859126*^9, 3.852638544753833*^9}, {
   3.85263857784855*^9, 3.852638580237507*^9}, {3.852639911000574*^9, 
   3.85263996997888*^9}, {3.852640020860505*^9, 3.8526400423318863`*^9}, {
   3.8526402681856117`*^9, 3.852640291361147*^9}, {3.852640343069446*^9, 
   3.85264035518573*^9}, {3.8527841415367928`*^9, 3.852784145587344*^9}, 
   3.852784210628458*^9, {3.852790726408638*^9, 3.852790727441599*^9}, {
   3.85279082334634*^9, 3.852790857710136*^9}, {3.8527911993355093`*^9, 
   3.852791203750251*^9}, {3.85279206140312*^9, 3.852792089992581*^9}, {
   3.8528054487527227`*^9, 3.85280547856828*^9}, {3.852805524657466*^9, 
   3.852805537671522*^9}, 3.852805666622675*^9, {3.852821838874181*^9, 
   3.852821840147983*^9}, {3.852822024574759*^9, 3.852822024855152*^9}, {
   3.852867369590605*^9, 3.8528674918127823`*^9}, {3.852867861709433*^9, 
   3.852867866424155*^9}, {3.85286796150124*^9, 3.852867972960346*^9}, {
   3.852868057618128*^9, 3.852868091293476*^9}, {3.852876969774465*^9, 
   3.852876973718535*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"ba2ec1d3-5aa9-4cef-b538-4f3c468c72c2"],

Cell[CellGroupData[{

Cell["Examples", "Title",
 CellChangeTimes->{{3.8528771356133127`*^9, 
  3.85287713897373*^9}},ExpressionUUID->"9f6d157a-c256-4a40-b6dc-\
27cc0825497b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "all", " ", "SoV", " ", "states", " ", "with", " ", "SoV", " ", 
      "charge"}], " ", "\[LessEqual]", " ", 
     RowBox[{"4", " ", "for", " ", "sl", 
      RowBox[{"(", "3", ")"}], " ", "L"}]}], "=", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SoVstates", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]}]],\
 "Input",
 CellChangeTimes->{{3.852877047065378*^9, 3.852877051830433*^9}, {
  3.852877322034191*^9, 3.8528773417798853`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"c3f3fc27-f3e5-45dd-9706-016324da9e86"],

Cell[CellGroupData[{

Cell["examples for single insertions from eq (4.22)", "Chapter",
 CellChangeTimes->{{3.852877894685811*^9, 3.852877905375421*^9}, {
  3.852877944411619*^9, 
  3.8528779472610283`*^9}},ExpressionUUID->"6474aff7-b66c-4b25-a639-\
77ad0f7c26db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "identity", " ", 
    "operator"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Iyx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Oyx", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"{", "}"}], ",", "L", ",", 
           RowBox[{"{", "}"}], ",", "L", ",", 
           RowBox[{"{", "}"}], ",", "0", ",", 
           RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", ",",
          "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
     RowBox[{"{", 
      RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868873042674*^9}, {
   3.85286907375648*^9, 3.8528690749672117`*^9}, 3.85286917993419*^9, 
   3.852871943655966*^9, {3.852877143560091*^9, 3.852877168797168*^9}, 
   3.852877396229089*^9},ExpressionUUID->"0ee2833a-07f3-44ad-a237-\
38aaccfa0b07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P10"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P10yx", "=", 
   RowBox[{"-", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Theta]", "[", "1", "]"}], ",", 
               RowBox[{"\[Theta]", "[", "2", "]"}]}], "}"}], "-", 
             RowBox[{"I", " ", "s"}]}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", "L", ",", 
            RowBox[{"{", "}"}], ",", "0", ",", 
            RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", 
          ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852877174866702*^9, 
   3.852877205139085*^9}, 
   3.8528773933940687`*^9},ExpressionUUID->"02e60d72-2220-4263-843d-\
3311b02ed562"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P11"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P11yx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Oyx", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"{", "}"}], ",", "L", ",", 
           RowBox[{"{", "u", "}"}], ",", "L", ",", 
           RowBox[{"{", "}"}], ",", "0", ",", 
           RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", ",",
          "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
     RowBox[{"{", 
      RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.85286892941383*^9}, {
   3.852869078542781*^9, 3.852869079723693*^9}, {3.852877210107355*^9, 
   3.852877226249113*^9}, 
   3.852877391788217*^9},ExpressionUUID->"2b2af493-b267-4e5f-861e-\
4ad042898a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P12"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P12yx", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "L"}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", 
            RowBox[{"L", "+", "1"}], ",", 
            RowBox[{"{", "}"}], ",", "0", ",", 
            RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", 
          ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868965207906*^9}, {
   3.852869080921452*^9, 3.8528690820533743`*^9}, {3.852877230098722*^9, 
   3.8528772509312677`*^9}, 
   3.852877390352878*^9},ExpressionUUID->"c9292c2e-35db-433e-b3aa-\
6a9ba42f95b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P13"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P13yx", "=", 
   RowBox[{"-", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", "L", ",", 
            RowBox[{"{", "}"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Theta]", "[", "1", "]"}], ",", 
               RowBox[{"\[Theta]", "[", "2", "]"}]}], "}"}], "+", 
             RowBox[{"I", " ", "s"}]}]}], "}"}], "\[IndentingNewLine]", ",", 
          "s1", ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", 
       "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852869006961429*^9}, {
   3.852869083227072*^9, 3.8528690844113913`*^9}, {3.8528772482929487`*^9, 
   3.852877264099805*^9}, 
   3.8528773889792557`*^9},ExpressionUUID->"83638ace-5c68-4093-bc19-\
084149f3ee8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P20"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P20yx", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "L"}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Theta]", "[", "1", "]"}], ",", 
               RowBox[{"\[Theta]", "[", "2", "]"}]}], "}"}], "-", 
             RowBox[{"I", " ", "s"}]}], ",", "L", ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", "0", ",", 
            RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", 
          ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852870158493095*^9, 
   3.852870185115906*^9}, {3.8528772666143103`*^9, 3.8528772934263077`*^9}, 
   3.852877387575151*^9},ExpressionUUID->"42d59ef2-bd8c-4f5e-88f7-\
d6fe4eddaf1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P21"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P21yx", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "L"}]}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "+", "1"}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", "0", ",", 
            RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", 
          ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852870158493095*^9, 
   3.852870185115906*^9}, {3.852870318028036*^9, 3.8528703372387114`*^9}, {
   3.852877270605194*^9, 3.852877301127153*^9}, 
   3.8528773859986343`*^9},ExpressionUUID->"0e40e9da-518d-43af-9516-\
04e244d4896c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P22"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P22yx", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Oyx", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"{", "}"}], ",", "L", ",", 
           RowBox[{"{", "}"}], ",", "L", ",", 
           RowBox[{"{", "u", "}"}], ",", "0", ",", 
           RowBox[{"{", "}"}]}], "}"}], "\[IndentingNewLine]", ",", "s1", ",",
          "s2"}], "]"}], "//", "FunctionExpand"}], "//", "Factor"}], ",", 
     RowBox[{"{", 
      RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852870158493095*^9, 
   3.852870185115906*^9}, {3.852870318028036*^9, 3.8528703372387114`*^9}, 
   3.8528704043236427`*^9, {3.852870489927174*^9, 3.852870499351202*^9}, {
   3.852877274745332*^9, 3.852877309802972*^9}, 
   3.8528773827890472`*^9},ExpressionUUID->"f08f799c-7f00-4c9b-a7bc-\
db2ad56e54ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "matrix", " ", "elements", " ", "of", " ", "the", " ", "principal", " ", 
    "operator", " ", "P23"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P23yx", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "L"}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", "}"}], ",", "L", ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Theta]", "[", "1", "]"}], ",", 
               RowBox[{"\[Theta]", "[", "2", "]"}]}], "}"}], "+", 
             RowBox[{"I", " ", "s"}]}]}], "}"}], "\[IndentingNewLine]", ",", 
          "s1", ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", 
       "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852870158493095*^9, 
   3.852870185115906*^9}, {3.852870318028036*^9, 3.8528703372387114`*^9}, 
   3.8528704043236427`*^9, {3.852870489927174*^9, 3.8528705275817337`*^9}, {
   3.85287727844226*^9, 3.852877280812766*^9}, {3.852877313606783*^9, 
   3.8528773174657784`*^9}, 
   3.852877381066188*^9},ExpressionUUID->"f44b92f5-77b8-4be2-8f0c-\
b0c5762b6ccc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["examples for multiple insertions from eq (5.9) and eq (5.10)", "Chapter",
 CellChangeTimes->{{3.852877894685811*^9, 
  3.8528779332398853`*^9}},ExpressionUUID->"ff966f43-8444-4e13-8752-\
771f5147d4e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"multiple", " ", "insertion", " ", 
     SubscriptBox["P", "12"], 
     RowBox[{"(", "u", ")"}], 
     SubscriptBox["P", "23"], 
     RowBox[{"(", "v", ")"}]}], "-", 
    RowBox[{
     SubscriptBox["P", "20"], 
     RowBox[{"(", "v", ")"}], 
     SubscriptBox["P", "13"], 
     RowBox[{"(", "u", ")"}], " ", "see", " ", "eq", " ", 
     RowBox[{"(", "5.9", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P10P23yx", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"L", "-", "1"}], ")"}]}], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "-", 
             RowBox[{"I", " ", "s"}]}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "u", "}"}], ",", 
            RowBox[{"L", "-", "1"}], ",", 
            RowBox[{"{", "v", "}"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "+", 
             RowBox[{"I", " ", "s"}]}]}], "}"}], "\[IndentingNewLine]", ",", 
          "s1", ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", 
       "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852870158493095*^9, 
   3.852870185115906*^9}, {3.852870318028036*^9, 3.8528703372387114`*^9}, 
   3.8528704043236427`*^9, {3.852870489927174*^9, 3.852870499351202*^9}, {
   3.852872524367941*^9, 3.852872533442379*^9}, {3.852873273415887*^9, 
   3.8528732963013563`*^9}, {3.85287365422818*^9, 3.852873687034384*^9}, {
   3.8528737242140913`*^9, 3.852873755310096*^9}, {3.852877420731453*^9, 
   3.8528775281910133`*^9}, {3.8528778580279427`*^9, 
   3.852877866918911*^9}},ExpressionUUID->"cf64c27b-6244-4859-aad2-\
1c354773b934"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"multiple", " ", "insertion", " ", 
     SubscriptBox["P", "11"], 
     RowBox[{"(", 
      SubscriptBox["u", "1"], ")"}], 
     SubscriptBox["P", "22"], 
     RowBox[{"(", 
      SubscriptBox["u", "2"], ")"}], 
     SubscriptBox["P", "13"], 
     RowBox[{"(", 
      SubscriptBox["u", "3"], ")"}]}], "+", 
    RowBox[{"permutations", " ", "see", " ", "eq", " ", 
     RowBox[{"(", "5.10", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P11P12P13yx", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u1", "-", "u2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u1", "-", "u3"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u2", "-", "u3"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "L"}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Oyx", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"L", "-", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}], ",", 
            RowBox[{"L", "+", "1"}], ",", 
            RowBox[{"{", "}"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Theta]", "[", "1", "]"}], ",", 
               RowBox[{"\[Theta]", "[", "2", "]"}]}], "}"}], "+", 
             RowBox[{"I", " ", "s"}]}]}], "}"}], "\[IndentingNewLine]", ",", 
          "s1", ",", "s2"}], "]"}], "//", "FunctionExpand"}], "//", 
       "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", "SoVstates"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", "SoVstates"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.852805619096891*^9, 3.852805631923407*^9}, {
   3.85282169444998*^9, 3.852821736444078*^9}, {3.852821772655439*^9, 
   3.852821776044106*^9}, {3.8528247628229113`*^9, 3.8528247662529993`*^9}, {
   3.852824894632359*^9, 3.852824906434902*^9}, {3.8528250913077793`*^9, 
   3.8528250915752287`*^9}, {3.85282528382545*^9, 3.852825285282806*^9}, {
   3.852825322407186*^9, 3.8528253263795424`*^9}, {3.852827449937461*^9, 
   3.852827450239485*^9}, {3.852827557408885*^9, 3.852827576519465*^9}, {
   3.852867873150091*^9, 3.852867940814403*^9}, 3.852868101897757*^9, {
   3.852868417099929*^9, 3.852868443761058*^9}, {3.852868474761751*^9, 
   3.8528684754196253`*^9}, {3.852868846671893*^9, 3.852868903444664*^9}, 
   3.85286894093594*^9, {3.852869076221032*^9, 3.852869077435018*^9}, {
   3.852869198474004*^9, 3.852869203929344*^9}, {3.852870158493095*^9, 
   3.852870185115906*^9}, {3.852870318028036*^9, 3.8528703372387114`*^9}, 
   3.8528704043236427`*^9, {3.852870489927174*^9, 3.8528705275817337`*^9}, {
   3.852874202002696*^9, 3.8528742246128807`*^9}, 3.852874272613948*^9, {
   3.852877558317391*^9, 3.852877627399844*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"82237750-f924-40b6-9f6b-d6433a839535"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{930, 1024},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
CellContext->Notebook,
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"96bcd66d-2aed-43b1-946a-ea5778606611"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 534, 11, 78, "Input",ExpressionUUID->"16bbf040-c346-4e1d-8fa9-fe3338e9eb24"],
Cell[1095, 33, 1233, 24, 104, "Input",ExpressionUUID->"3f2ca81b-b8a2-44ff-bf60-0102dfb6c243"],
Cell[2331, 59, 6940, 187, 574, "Input",ExpressionUUID->"b6df37c4-67f8-4656-8df3-62da87665c92"],
Cell[9274, 248, 8019, 192, 494, "Input",ExpressionUUID->"ba2ec1d3-5aa9-4cef-b538-4f3c468c72c2"],
Cell[CellGroupData[{
Cell[17318, 444, 152, 3, 121, "Title",ExpressionUUID->"9f6d157a-c256-4a40-b6dc-27cc0825497b"],
Cell[17473, 449, 3177, 79, 208, InheritFromParent,ExpressionUUID->"c3f3fc27-f3e5-45dd-9706-016324da9e86"],
Cell[CellGroupData[{
Cell[20675, 532, 241, 4, 86, "Chapter",ExpressionUUID->"6474aff7-b66c-4b25-a639-77ad0f7c26db"],
Cell[20919, 538, 1781, 37, 104, "Input",ExpressionUUID->"0ee2833a-07f3-44ad-a237-38aaccfa0b07"],
Cell[22703, 577, 2103, 45, 104, "Input",ExpressionUUID->"02e60d72-2220-4263-843d-3311b02ed562"],
Cell[24809, 624, 1756, 37, 104, "Input",ExpressionUUID->"2b2af493-b267-4e5f-861e-4ad042898a09"],
Cell[26568, 663, 1941, 43, 104, "Input",ExpressionUUID->"c9292c2e-35db-433e-b3aa-6a9ba42f95b5"],
Cell[28512, 708, 2049, 45, 104, "Input",ExpressionUUID->"83638ace-5c68-4093-bc19-084149f3ee8c"],
Cell[30564, 755, 2229, 48, 104, "Input",ExpressionUUID->"42d59ef2-bd8c-4f5e-88f7-d6fe4eddaf1b"],
Cell[32796, 805, 2131, 46, 104, "Input",ExpressionUUID->"0e40e9da-518d-43af-9516-04e244d4896c"],
Cell[34930, 853, 2007, 40, 104, "Input",ExpressionUUID->"f08f799c-7f00-4c9b-a7bc-db2ad56e54ee"],
Cell[36940, 895, 2412, 52, 104, "Input",ExpressionUUID->"f44b92f5-77b8-4be2-8f0c-b0c5762b6ccc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39389, 952, 207, 3, 145, "Chapter",ExpressionUUID->"ff966f43-8444-4e13-8752-771f5147d4e2"],
Cell[39599, 957, 3007, 67, 130, "Input",ExpressionUUID->"cf64c27b-6244-4859-aad2-1c354773b934"],
Cell[42609, 1026, 3011, 70, 130, "Input",ExpressionUUID->"82237750-f924-40b6-9f6b-d6433a839535"]
}, Open  ]]
}, Open  ]]
}
]
*)


